A Robotic Line Scan System with Adaptive ROI for Inspection of Defects over Convex Free-form Specular Surfaces

In this paper, we present a new robotic system to perform defect inspection tasks over free-form specular surfaces. The autonomous procedure is achieved by a six-DOF manipulator, equipped with a line scan camera and a high-intensity lighting system. Our method first uses the object's CAD mesh model to implement a K-means unsupervised learning algorithm that segments the object's surface into areas with similar curvature. Then, the scanning path is computed by using an adaptive algorithm that adjusts the camera's ROI to observe regions with irregular shapes properly. A novel iterative closest point-based projection registration method that robustly localizes the object in the robot's coordinate frame system is proposed to deal with the blind spot problem of specular objects captured by depth sensors. Finally, an image processing pipeline automatically detects surface defects in the captured high-resolution images. A detailed experimental study with a vision-guided robotic scanning system is reported to validate the proposed methodology.

==> compile_eps.sh <==
#!/bin/bash
#
# the basic LaTeX compile toolchain
clear
printf "Compiling LaTeX file\n"
latex main.tex && bibtex main.aux && latex main.tex && bibtex main.aux && latex main.tex && latex main.tex
#latex main.tex && latex main.tex
printf "\nBuilding .pdf file\n"
dvips -Ppdf -G0 -tletter main.dvi -o main.ps &&
ps2pdf -dCompatibilityLevel=1.4 -dMAxSubsetPct=100 -dSubsetFonts=true -dEmbedAllFonts=true -sPAPERSIZE=letter main.ps main.pdf 
printf "\nClean build files\n"
#rm -f *.ps *.log *.aux *.dvi *.bbl *.blg
printf "\nDone compiling\n\n"

exit 0


==> compile_pdf.sh <==
#!/bin/bash
#
# the basic LaTeX compile toolchain
clear
printf "Compiling LaTeX file\n"
#latex main.tex && bibtex main.aux && latex main.tex && bibtex main.aux && pdflatex main.tex 
pdflatex main.tex && bibtex main.aux && pdflatex main.tex && bibtex main.aux && pdflatex main.tex 
#pdflatex main.tex && pdflatex main.tex 
mv main.pdf main.pdf
printf "\nClean build files\n"
#rm -f *.ps *.log *.aux *.dvi *.bbl *.blg
#rm -f figures/*.pdf
printf "\nDone compiling\n\n"

exit 0

